Augmenting Batch Exchanges with Constant Function Market Makers

Batch auctions are a classical market microstructure, acclaimed for their fairness properties, and have received renewed interest in the context of blockchain-based financial systems. Constant function market makers (CFMMs) are another market design innovation praised for their computational simplicity and applicability to liquidity provision via smart contracts. Liquidity provision in batch exchanges is an important problem, and CFMMs have recently shown promise in being useful within batch exchanges. Different real-world implementations have used fundamentally different approaches towards integrating CFMMs in batch exchanges, and there is a lack of formal understanding of different design tradeoffs. We first provide a minimal set of axioms that are well-accepted rules of batch exchanges and CFMMs. These are asset conservation, uniform valuations, a best response for limit orders, and non-decreasing CFMM trading function. In general, many market solutions may satisfy all our axioms. We then describe several economically useful properties of market solutions. These include Pareto optimality for limit orders, price coherence of CFMMs (as a defence against cyclic arbitrage), joint price discovery for CFMMs (as a defence against parallel running), path independence for simple instances, and a locally computable response of the CFMMs in equilibrium (to provide them predictability on trade size given a market price). We show fundamental conflicts between some pairs of these properties. We then provide two ways of integrating CFMMs in batch exchanges, which attain different subsets of these properties. We further provide a convex program for computing Arrow-Debreu exchange market equilibria when all agents have weak gross substitute (WGS) demand functions on two assets -- this program extends the literature on Arrow-Debreu exchange markets and may be of independent interest.

==> graph.py <==
import matplotlib.pyplot as plt
import numpy as np
import math

x0 = 8
prod = 200
y0 = prod/x0

px = 3.5
py = 5

fontsz = 12

def plot_cpmm_curve(k, f=""):
	xs = []
	ys = []

	for i in range(500, 4000):
		x = (i) * 0.01
		y = k / x
		xs.append(x)
		ys.append(y)
	plt.plot(xs, ys, f)

def plot_budget_line(initial):
	xs = []
	ys = []
	for i in range(-1000, 5000):
		x = (i) * 0.01
		y = (initial - px * x) / py
		xs.append(x)
		ys.append(y)
	plt.plot(xs, ys, "--")

def solve_for_intersect_x():
	a = px
	c = py * x0 * y0
	b = -(px * x0 + py * y0)

	return (-b + math.sqrt(b* b - 4 * a * c)) / (2 * a)

def plot_intersect_pt():
	int_x = solve_for_intersect_x()
	int_y = ((px * x0 + py * y0) - px * int_x) / py
	plt.plot(int_x, int_y, "ko")
	plt.annotate("Rule (b)", (int_x -5, int_y -2.3), fontsize=fontsz)

def solve_for_on_curve_x():
	return math.sqrt(prod * py / px)

def plot_on_curve_pt():
	curve_x = solve_for_on_curve_x()
	curve_y = prod / curve_x
	plt.plot(curve_x, curve_y, "ko")
	plt.annotate("Rule (a)", (curve_x - 5, curve_y - 2.3), fontsize=fontsz)

def plot_lower_budget():
	curve_x = solve_for_on_curve_x()
	curve_y = prod / curve_x
	plot_budget_line(px * curve_x + py * curve_y)

def solve_for_proper_x():
	dx = (px * x0 - py * y0) / (2 * px)
	return x0 - dx

def plot_proper_pt():
	proper_x = solve_for_proper_x()
	proper_y = ((px * x0 + py * y0) - px * proper_x) / py
	plt.plot(proper_x, proper_y, "ko")
	plt.annotate("Rule (c) and (d)", (proper_x + 0.5, proper_y + 0.5), fontsize=fontsz)


def plot_proper_curve():
	proper_x = solve_for_proper_x()
	proper_y = ((px * x0 + py * y0) - px * proper_x) / py
	plot_cpmm_curve(proper_x * proper_y, "-.")

def plot_initial_point():
	plt.plot(x0, y0, "ko")
	plt.annotate("Initial Reserves", (x0 + 0.5, y0 + 0.5), fontsize=fontsz)


plot_cpmm_curve(prod)
plot_budget_line(px * x0 + py* y0)
plot_lower_budget()
plot_proper_curve()

plot_intersect_pt()
plot_proper_pt()
plot_on_curve_pt()
plot_initial_point()


plt.ylim((0, 40))
plt.xlim((0, 40))
ax = plt.gca()
ax.axes.xaxis.set_visible(False)
ax.axes.yaxis.set_visible(False)


plt.savefig("res.png", bbox_inches="tight")


==> graph_talk.py <==
import matplotlib.pyplot as plt
import numpy as np
import math

x0 = 5
prod = 150
y0 = prod/x0

px = 4
py = 5

fontsz = 12

def plot_cpmm_curve(k, f=""):
	xs = []
	ys = []

	for i in range(100, 4000):
		x = (i) * 0.01
		y = k / x
		xs.append(x)
		ys.append(y)
	plt.plot(xs, ys, f)

def plot_budget_line(initial):
	xs = []
	ys = []
	for i in range(-1000, 5000):
		x = (i) * 0.01
		y = (initial - px * x) / py
		xs.append(x)
		ys.append(y)
	plt.plot(xs, ys, "--")

def plot_drop_line(xstart, ystart, xfinal, yfinal):
	xs = []
	ys = []
	for i in range(0, 1000):
		x = ((i) * 0.001) * (xfinal - xstart) + xstart
		y = ((i) * 0.001) * (yfinal - ystart) + ystart
		xs.append(x)
		ys.append(y)
	plt.plot(xs, ys, "--", color="black")

def solve_for_intersect_x():
	a = px
	c = py * x0 * y0
	b = -(px * x0 + py * y0)

	return (-b + math.sqrt(b* b - 4 * a * c)) / (2 * a)

def plot_intersect_pt():
	int_x = solve_for_intersect_x()
	int_y = ((px * x0 + py * y0) - px * int_x) / py
	plt.plot(int_x, int_y, "ko")
	plt.annotate("B", (int_x - 2, int_y -2.3), fontsize=fontsz)

def solve_for_on_curve_x():
	return math.sqrt(prod * py / px)

def plot_on_curve_pt():
	curve_x = solve_for_on_curve_x()
	curve_y = prod / curve_x
	plt.plot(curve_x, curve_y, "ko")
	plt.annotate("A", (curve_x - 2, curve_y - 2.3), fontsize=fontsz)

def plot_lower_budget():
	curve_x = solve_for_on_curve_x()
	curve_y = prod / curve_x
	plot_budget_line(px * curve_x + py * curve_y)

def solve_for_proper_x():
	dx = (px * x0 - py * y0) / (2 * px)
	return x0 - dx

def plot_proper_pt():
	proper_x = solve_for_proper_x()
	proper_y = ((px * x0 + py * y0) - px * proper_x) / py
	plt.plot(proper_x, proper_y, "ko")
	plt.annotate("C", (proper_x + 0.5, proper_y + 0.5), fontsize=fontsz)

def get_y_on_budget_line(x):
	return (px * x0 + py * y0 - px * x)/ py

def get_x_on_budget_line(y):
	return (px * x0 + py * y0 - py * y)/ px


def plot_proper_curve():
	proper_x = solve_for_proper_x()
	proper_y = ((px * x0 + py * y0) - px * proper_x) / py
	plot_cpmm_curve(proper_x * proper_y, "-.")

def plot_initial_point():
	plt.plot(x0, y0, "ko")
	plt.annotate("Initial Reserves", (x0 + 0.5, y0 + 0.5), fontsize=fontsz)

def plot_up_to_budget_y():
	curve_x = solve_for_on_curve_x();
	curve_y = prod / curve_x;

	on_budget_y = get_y_on_budget_line(curve_x);

	plot_drop_line(curve_x, curve_y, curve_x, on_budget_y)
	plt.plot(curve_x, on_budget_y, "ko")
	plt.annotate("D", (curve_x -2, on_budget_y -2.3), fontsize=fontsz)

def plot_up_to_budget_x():
	curve_x = solve_for_on_curve_x()
	curve_y = prod / curve_x

	on_budget_x = get_x_on_budget_line(curve_y)

	plot_drop_line(curve_x, curve_y, on_budget_x, curve_y)
	plt.plot(on_budget_x, curve_y, "ko")
	plt.annotate("E", (on_budget_x -2, curve_y -2.3), fontsize=fontsz)





plot_cpmm_curve(prod)
plot_budget_line(px * x0 + py* y0)
plot_lower_budget()
plot_proper_curve()

plot_intersect_pt()
plot_proper_pt()
plot_on_curve_pt()
plot_initial_point()

plot_up_to_budget_y()
plot_up_to_budget_x()


plt.ylim((0, 40))
plt.xlim((0, 40))
ax = plt.gca()
ax.axes.xaxis.set_visible(False)
ax.axes.yaxis.set_visible(False)


plt.savefig("res.png", bbox_inches="tight")

